Improving information retrieval from electronic health records using dynamic and multi-collaborative filtering

Due to the rapid growth of information available about individual patients, most physicians suffer from information overload when they review patient information in health information technology systems. In this manuscript, we present a novel hybrid dynamic and multi-collaborative filtering method to improve information retrieval from electronic health records. This method recommends relevant information from electronic health records for physicians during patient visits. It models information search dynamics using a Markov model. It also leverages the key idea of collaborative filtering, originating from Recommender Systems, to prioritize information based on various similarities among physicians, patients and information items. We tested this new method using real electronic health record data from the Indiana Network for Patient Care. Our experimental results demonstrated that for 46.7% of testing cases, this new method is able to correctly prioritize relevant information among top-5 recommendations that physicians are truly interested in.

==> graphs/gen_LOOV_circle_dat.py <==
import random

circle_file_dat = 'LOOV_circle.dat'
points_file_dat = 'LOOV_points.dat'
dem_file = 'LOOV_circle.dem'

oStream_dem = open(dem_file,'w')
oStream_points = open(points_file_dat,'w')
oStream_dem.write('set terminal epslatex linewidth 2 rounded\nset output \'LOOV_graph.tex\'\n')
oStream_dem.write('set xrange [0:200]\nset yrange [0:13]\n')
oStream_dem.write('set style line 11 lc rgb \'black\' lt 1\n')
oStream_dem.write('set arrow from 1,0 to 200,0 head filled size screen 0.03,15 ls 11\n')
oStream_dem.write('set border 1\n')
oStream_dem.write('unset xtics\nunset ytics\n')
oStream_dem.write('set xlabel \"Time\"\n')
#oStream_dem.write('set ylabel \"Each Sequence\"\n')
#oStream_dem.write('unset key\n')
oStream_dem.write('set style line 1 lc rgb \'blue\' lt 1 lw 2 pt 7 ps 0.9\n')

oStream_circle = open(circle_file_dat,'w')
random.seed(1)


seq_list = []

i = 1
while i <= 6:
	startpoint = random.randint(0,100)
	endpoint = random.randint(startpoint+1, 199)
	if endpoint - startpoint < 40:
		continue
#	oStream_dem.write('set arrow from ' + str(startpoint) + ',' + str(i) + ' to ' + str(endpoint) + ',' + str(i) + ' lt 1 lw 2 lc rgb \"blue\" nohead\n')
	seq_list.append([startpoint,endpoint])
#	oStream_circle.write(str(endpoint) + '\t' + str(i) + '\t1\n')
	i += 1

seq_list.append([160,180])
seq_list.append([154,190])

for i, eachseq_list in enumerate(seq_list):
	endpoint = eachseq_list[1]
	startpoint = eachseq_list[0]
	num_points = random.randint(1, 10)
	if num_points == 0:
		num_points +=2
	oStream_points.write(str(startpoint) + '\t' + str(i+1) + '\n')
	oStream_points.write(str(endpoint) + '\t' + str(i+1) + '\n')
	for x in xrange(num_points):
		point = random.randint(startpoint+1, endpoint-1)
		oStream_points.write(str(point) + '\t' + str(i+1) + '\n')
	oStream_points.write('\n')
	oStream_circle.write(str(endpoint) + '\t' + str(i+1) + '\t0.9\n') 

oStream_dem.write('plot \'LOOV_points.dat\' with linespoints ls 1 notitle,\\\n')
oStream_dem.write('\'LOOV_circle.dat\' with circles lc rgb \"red\" fs transparent solid 0.9 notitle,\\\n')
oStream_dem.write('NaN ls 1 title \"training part\",\\\n')
oStream_dem.write('NaN with points pt 7 lc rgb \"blue\" ps 0.9 title \"training term\",\\\n')
oStream_dem.write('NaN with points pt 7 lc rgb \"red\" ps 0.9 title \"evaluation term\"\n')
oStream_dem.close()
oStream_circle.close()
oStream_points.close()


==> graphs/gen_cutoff_circle_dat.py <==
import random

circle_file_dat = 'cutoff_circle.dat'
train_points_file_dat = 'cutoff_train_points.dat'
test_points_file_dat = 'cutoff_test_points.dat'
testline_file_dat = 'cutoff_testline.dat'
trainline_file_dat = 'cutoff_trainline.dat'
dem_file = 'cutoff_circle.dem'

oStream_dem = open(dem_file,'w')
oStream_train_points = open(train_points_file_dat,'w')
oStream_test_points = open(test_points_file_dat,'w')
oStream_testline = open(testline_file_dat,'w')
oStream_trainline = open(trainline_file_dat,'w')

oStream_dem.write('set terminal epslatex linewidth 2 rounded\nset output \'cutoff_graph.tex\'\n')
oStream_dem.write('set xrange [0:200]\nset yrange [0:13]\n')
oStream_dem.write('set style line 11 lc rgb \'black\' lt 1\n')
oStream_dem.write('set style line 3 lw 2 lc rgb \"green\"\n')
oStream_dem.write('set style line 2 lw 2 lc rgb \"blue\"\n')
oStream_dem.write('set arrow from 1,0 to 200,0 head filled size screen 0.03,15 ls 11\n')
oStream_dem.write('set border 1\n')
oStream_dem.write('unset xtics\nunset ytics\n')
oStream_dem.write('set xlabel \"Time\"\n')
#oStream_dem.write('set ylabel \"Each Sequence\"\n')
#oStream_dem.write('unset key\n')
oStream_dem.write('set style line 1 lc rgb \'blue\' lt 1 lw 2 pt 7 ps 0.9\n')

oStream_circle = open(circle_file_dat,'w')
random.seed(1)


seq_list = []

i = 1
while i <= 6:
	startpoint = random.randint(0,100)
	endpoint = random.randint(startpoint+1, 199)
	if endpoint - startpoint < 40:
		continue
#	oStream_dem.write('set arrow from ' + str(startpoint) + ',' + str(i) + ' to ' + str(endpoint) + ',' + str(i) + ' lt 1 lw 2 lc rgb \"blue\" nohead\n')
	seq_list.append([startpoint,endpoint])
#	oStream_circle.write(str(endpoint) + '\t' + str(i) + '\t1\n')
	i += 1

seq_list.append([160,180])
seq_list.append([154,190])

cutoff_time = 150
min_biggerthancutoff = 201
oStream_dem.write('set arrow from ' + str(cutoff_time) + ',0' + ' to ' + str(cutoff_time) + ',9' + ' lt 1 lw 2 lc rgb \"orange\" dt \"-\" nohead\n')
for i, eachseq_list in enumerate(seq_list):
	min_biggerthancutoff = 201
	endpoint = eachseq_list[1]
	startpoint = eachseq_list[0]
	num_points = random.randint(1, 10)
	if num_points == 0:
		num_points +=2
	seq_points = []
	seq_points.append(startpoint)
	seq_points.append(endpoint)
#	oStream_points.write(str(startpoint) + '\t' + str(i+1) + '\n')
#	oStream_points.write(str(endpoint) + '\t' + str(i+1) + '\n')
	for x in xrange(num_points):
		point = random.randint(startpoint+1, endpoint-1)
		if point > cutoff_time and point < min_biggerthancutoff:
			min_biggerthancutoff = point
#		oStream_points.write(str(point) + '\t' + str(i+1) + '\n')
		seq_points.append(point)

	for eachpoint in seq_points:
		if eachpoint <= cutoff_time:
			oStream_train_points.write(str(eachpoint) + '\t' + str(i+1) + '\n')
		else:
			oStream_test_points.write(str(eachpoint) + '\t' + str(i+1) + '\n')
	oStream_train_points.write('\n')
	oStream_test_points.write('\n')
#	oStream_points.write('\n')
	if startpoint > cutoff_time:
		continue
	if min_biggerthancutoff != 201:
		oStream_circle.write(str(min_biggerthancutoff) + '\t' + str(i+1) + '\t0.9\n')
	elif endpoint > cutoff_time:
		oStream_circle.write(str(endpoint) + '\t' + str(i+1) + '\t0.9\n')

for i, eachseq_list in enumerate(seq_list):
	endpoint = eachseq_list[1]
	startpoint = eachseq_list[0]
	if endpoint > cutoff_time:
		if startpoint > cutoff_time:
			oStream_testline.write(str(startpoint) + '\t' + str(i+1) + '\n' + str(endpoint) + '\t' + str(i+1) + '\n\n')
		else:
			oStream_testline.write(str(cutoff_time) + '\t' + str(i+1) + '\n' + str(endpoint) + '\t' + str(i+1) + '\n\n')
			oStream_trainline.write(str(startpoint) + '\t' + str(i+1) + '\n' + str(cutoff_time) + '\t' + str(i+1) + '\n\n')
	else:
		oStream_trainline.write(str(startpoint) + '\t' + str(i+1) + '\n' + str(endpoint) + '\t' + str(i+1) + '\n\n')


oStream_dem.write('plot \'cutoff_testline.dat\' using 1:2 with lines ls 3 notitle,\\\n')
oStream_dem.write('\'cutoff_trainline.dat\' using 1:2 with lines ls 2 notitle,\\\n')
oStream_dem.write('\'cutoff_train_points.dat\' with points ls 1 lc rgb \"blue\" pt 7 notitle,\\\n')
oStream_dem.write('\'cutoff_test_points.dat\' with points ls 1 lc rgb \"green\" pt 7 notitle,\\\n')
oStream_dem.write('\'cutoff_circle.dat\' with circles lc rgb \"red\" fs transparent solid 0.9 notitle,\\\n')
oStream_dem.write('NaN ls 3 title \"testing part\",\\\n')
oStream_dem.write('NaN ls 2 title \"training part\",\\\n')
oStream_dem.write('NaN with points pt 7 lc rgb \"blue\" ps 0.9 title \"training term\",\\\n')
oStream_dem.write('NaN with points pt 7 lc rgb \"green\" ps 0.9 title \"testing term\",\\\n')
oStream_dem.write('NaN with points pt 7 lc rgb \"red\" ps 0.9 title \"evaluation term\"\n')
oStream_testline.close()
oStream_trainline.close()
oStream_dem.close()
oStream_circle.close()
oStream_train_points.close()
oStream_test_points.close()

